Effective Computation of Generalized Abelian Complexity for Pisot Type Substitutive Sequences

Generalized abelian equivalence compares words by their factors up to a certain bounded length. The associated complexity function counts the equivalence classes for factors of a given size of an infinite sequence. How practical is this notion? When can these equivalence relations and complexity functions be computed efficiently? We study the fixed points of substitution of Pisot type. Each of their $k$-abelian complexities is bounded and the Parikh vectors of their length-$n$ prefixes form synchronized sequences in the associated Dumont--Thomas numeration system. Therefore, the $k$-abelian complexity of Pisot substitution fixed points is automatic in the same numeration system. Two effective generic construction approaches are investigated using the \texttt{Walnut} theorem prover and are applied to several examples. We obtain new properties of the Tribonacci sequence, such as a uniform bound for its factor balancedness together with a two-dimensional linear representation of its generalized abelian complexity functions.

==> anc/tri.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "# 3.4 Application to the Tribonacci sequence\n",
        "\n",
        "## Initial numeration system setup\n",
        "\n",
        "First, we define the substitution, its numeration system and its\n",
        "fixpoint sequence. Notice that in the case of the Tribonacci sequence\n",
        "this is not really required as Walnut do provide everything in its\n",
        "standard libary. We will still do the full construction here to\n",
        "illustrate the general principle."
      ],
      "id": "f82c8942-cf44-45e3-bf42-f3aea6e7e138"
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            ">>> Address automaton for subst(0->01, 1->02, 2->0)\n",
            "  DT polynomial: X^3-X^2-X-1 (n=3)\n",
            "  θ=1.839286755214161\n",
            "  DT automaton: 3 states, 3 final states, 5 transitions.\n",
            "\n",
            ">>> address(subst(0->01, 1->02, 2->0), 'tri') is generating it's NS\n",
            "  Numeration system automaton: 3 states, 3 final states, 5 transitions.\n",
            "  Writing /tmp/tmp.0bP9o70I3k/Walnut/Custom Bases/msd_tri.txt in format Walnut\n",
            "  +address(subst(0->01, 1->02, 2->0), 'tri')+address(subst(0->01, 1->02, 2->0), 'tri')-address(subst(0->01, 1->02, 2->0), 'tri') is generating it's dfa under name msd_tri_addition\n",
            "  Combination polynomial is X^3-X^2-X-1\n",
            "  θ=1.839286755214161\n",
            "  Combination automaton: 27 states, 27 final states, 125 transitions.\n",
            "  (P,u) vector bound: (0.0, 0.0, 0.0) + (5.770539317125752, 8.360221985276329, 13.123391017013354)*C\n",
            "  Fast poly bound: C in [(-1, -1, -1), (2, 2, 2)] => (34.62323590275451, 50.161331911657975, 78.74034610208012)\n",
            "Expanding DFA...done.\n",
            "  Flattened automaton : 4093 states, 89 final states, 11488 transitions.\n",
            "  Trimmed flattened automaton : 237 states, 89 final states, 694 transitions.\n",
            "  Real bound is [2, 4, 7] (vs [34.62323590275451, 50.161331911657975, 78.74034610208012]).\n",
            "  After minimization: 149 states, 47 final states, 518 transitions.\n",
            "  Writing /tmp/tmp.0bP9o70I3k/Walnut/Custom Bases/msd_tri_addition.txt in format Walnut\n",
            "\n",
            "\n",
            ">>> address(subst(0->01, 1->02, 2->0), 'tri') is generating it's word automaton under name Tri\n",
            "  Writing /tmp/tmp.0bP9o70I3k/Walnut/Word Automata Library/Tri.txt in format Walnut\n",
            "\n"
          ]
        }
      ],
      "source": [
        "%%python\n",
        "from licofage.kit import *\n",
        "import os\n",
        "setparams(True, True, os.environ[\"WALNUT_HOME\"])\n",
        "\n",
        "s = subst('01/02/0')\n",
        "ns = address(s, \"tri\")\n",
        "ns.gen_ns()\n",
        "ns.gen_word_automaton()"
      ],
      "id": "57e059a6"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "Then we setup a factor comparison predicate in Walnut."
      ],
      "id": "bfb80e21-a83a-45e8-a3b5-171eee51bebe"
    },
    {
      "cell_type": "code",
      "execution_count": 3,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "i<=u:12 states - 8ms\n",
            " j<=v:12 states - 1ms\n",
            "  (i<=u&j<=v):144 states - 6ms\n",
            "   (u+j)=(v+i):1087 states - 325ms\n",
            "    ((i<=u&j<=v)&(u+j)=(v+i)):1096 states - 45ms\n",
            "     u<(n+i):228 states - 17ms\n",
            "      (((i<=u&j<=v)&(u+j)=(v+i))&u<(n+i)):11722 states - 308ms\n",
            "       v<(n+j):228 states - 16ms\n",
            "        ((((i<=u&j<=v)&(u+j)=(v+i))&u<(n+i))&v<(n+j)):11722 states - 272ms\n",
            "Total computation time: 1008ms.\n",
            "\n",
            "Tri[u]!=Tri[v]:9 states - 1ms\n",
            " (cut(i,j,n,u,v))&Tri[u]!=Tri[v]):11722 states - 156ms\n",
            "  (E u , v (cut(i,j,n,u,v))&Tri[u]!=Tri[v])):63 states - 14468ms\n",
            "   ~(E u , v (cut(i,j,n,u,v))&Tri[u]!=Tri[v])):26 states - 2ms\n",
            "Total computation time: 14768ms.\n"
          ]
        }
      ],
      "source": [
        "def cut \"?msd_tri i<=u & j<=v & u+j=v+i & u<n+i & v<n+j\":\n",
        "def feq_tri \"?msd_tri ~(Eu,v $cut(i,j,n,u,v) & Tri[u]!=Tri[v])\":"
      ],
      "id": "533dab12"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "## Implementing Lemma 6"
      ],
      "id": "d67eeca0-2e27-4292-b663-4dbd1637bdbc"
    },
    {
      "cell_type": "code",
      "execution_count": 4,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "j1<=u:12 states - 1ms\n",
            " u<=(j1+n):228 states - 8ms\n",
            "  (j1<=u&u<=(j1+n)):240 states - 2ms\n",
            "   ((j1<=u&u<=(j1+n))&feq_tri(i,u,k))):2198 states - 24ms\n",
            "    j2=j2:3 states - 0ms\n",
            "     (((j1<=u&u<=(j1+n))&feq_tri(i,u,k)))&j2=j2):6594 states - 159ms\n",
            "Total computation time: 194ms.\n"
          ]
        }
      ],
      "source": [
        "def occ_tri \"?msd_tri j1<=u & u<=j1+n & $feq_tri(i,u,k) & j2=j2\":"
      ],
      "id": "7d4a74a5"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "Here we would use the C++ program `occ2equi.cc` to derive\n",
        "`Word Automata Library\\Dequitri.txt` from `occ_tri`. The whole source\n",
        "code is available on the companion github repository\n",
        "https://github.com/nopid/abcomp/. For this anciliary file, we embeded\n",
        "the resulting file directly. Here is the log of the computation:\n",
        "\n",
        "``` default\n",
        "* Chargement de occ_tri\n",
        "labelmap size: 64\n",
        ">>> 0.188s\n",
        "\n",
        "Comptage de s\n",
        "6594 states, 106195 transitions\n",
        "proj_map size: 32\n",
        ">>> 0.063s\n",
        "\n",
        "Réduction de s1\n",
        "[starting left_reduce with 96 threads]\n",
        ".........11/100/2985.........21/200/5952.........32/300/6140.........42/400/5807.........3/500/6018.........54/600/6146.........58/700/6117.........72/800/6119.........81/900/5813.........82/1000/6123.........95/1100/5881.........97/1200/5833.........115/1300/6118.........125/1400/5949.........146/1500/6142.........139/1600/5775.........168/1700/6102.........191/1800/6119.........202/1900/6083.........29/2000/6095.........240/2100/5910.........271/2200/6080.........291/2300/6146.........343/2400/6130.........387/2500/6002.........423/2600/6081.........455/2700/6133.........496/2800/5934.........558/2900/6135.........587/3000/5811.........639/3100/5926.........711/3200/5726.........823/3300/5894.........1010/3400/6138.........1368/3500/5851.........1364/3600/6111.........1640/3700/5908.........1869/3800/6083.........2108/3900/6135.........2320/4000/6117.........2538/4100/6079.........3143/4200/6022.........3763/4300/5933.........4247/4400/3940....4446\n",
        "[starting left_reduce with 96 threads]\n",
        ".........4/100/38.........8/200/389.........18/300/466.........24/400/834.........29/500/897.........40/600/619.........64/700/6073.........94/800/5716.........117/900/6050.........143/1000/6095.........176/1100/6114.........197/1200/6138.........227/1300/6095.........257/1400/5805.........324/1500/6126.........437/1600/6114.........734/1700/6011.........874/1800/5191.........907/1900/6129.........992/2000/6043.........1069/2100/6133.........1189/2200/6073.........1536/2300/6142.........1780/2400/6126.........1824/2500/6082.........2213/2600/6114.........2480/2700/6081.........2658/2800/4519.........2791/2900/3391.........2863/3000/4409.........2879/3100/4653.........2962/3200/5699.........2999/3300/6034.........3056/3400/6039.........3182/3500/6071.........3259/3600/5842.........3337/3700/5978.........3776/3800/5897.........3775/3900/4015.....3951\n",
        "3951 states, 287889 transitions\n",
        ">>> 2:16:19\n",
        "\n",
        "Remap de s1 en s2\n",
        "3951 states, 287889 transitions\n",
        ">>> 0.335s\n",
        "\n",
        "Somme s=s1+s2\n",
        "7902 states, 575778 transitions\n",
        ">>> 0.531s\n",
        "\n",
        "Réduction de s\n",
        "[starting left_reduce with 96 threads]\n",
        ".........8/100/3056.........16/200/6120.........20/300/5985.........27/400/5768.........31/500/6076.........33/600/6080.........39/700/5950.........45/800/6044.........50/900/6044.........54/1000/5314.........69/1100/6144.........85/1200/6128.........93/1300/6137.........98/1400/5913.........119/1500/5389.........129/1600/6078.........135/1700/5932.........146/1800/6137.........153/1900/6128.........164/2000/6032.........177/2100/6112.........191/2200/6140.........201/2300/6068.........210/2400/6060.........207/2500/6146.........222/2600/6053.........232/2700/6114.........238/2800/6142.........255/2900/6093.........269/3000/5642.........283/3100/6080.........319/3200/5816.........374/3300/5495.........422/3400/6018.........455/3500/6127.........685/3600/5945.........725/3700/6030.........554/3800/6089.........570/3900/6089.........606/4000/6146.........634/4100/6011.........680/4200/5974.........708/4300/6008.........731/4400/6011.........794/4500/5939.........837/4600/6009.........864/4700/6128.........948/4800/5972.........1012/4900/6118.........1107/5000/6070.........1223/5100/6033.........1296/5200/6058.........1388/5300/6082.........1520/5400/5965.........1574/5500/6074.........1870/5600/5982.........1974/5700/6000.........2012/5800/6034.........2473/5900/6003.........2486/6000/6102.........2860/6100/6036.........2802/6200/6121.........3198/6300/5900.........3450/6400/6126.........3721/6500/6003.........4011/6600/6064.........4262/6700/6112.........4720/6800/6084.........5737/6900/5768.........6045/7000/6062.........7026/7100/3472.........7200\n",
        "[starting left_reduce with 96 threads]\n",
        ".........6/100/653.........3/200/6033.........10/300/6111.........38/400/6096.........57/500/5820.........67/600/6093.........92/700/5944.........106/800/5985.........114/900/6014.........124/1000/6125.........139/1100/6111.........147/1200/6132.........158/1300/5993.........173/1400/5610.........181/1500/5285.........198/1600/6144.........204/1700/6117.........0/1800/6142.........49/1900/6107.........255/2000/5951.........122/2100/6106.........306/2200/6107.........328/2300/5792.........370/2400/5340.........433/2500/5525.........507/2600/6082.........580/2700/6119.........645/2800/6139.........540/2900/6059.........791/3000/5616.........845/3100/6122.........902/3200/6145.........950/3300/6138.........1021/3400/5946.........1029/3500/6087.........1262/3600/6047.........1594/3700/5896.........2165/3800/5588.........2725/3900/5913.........2748/4000/6097.........2966/4100/6123.........3310/4200/4979.........3896/4300/6141.........4233/4400/5323.........4267/4500/6053.........4313/4600/6080.........4475/4700/6132.........4574/4800/5896.........4676/4900/6123.........4725/5000/5961.........4762/5100/5543.........4798/5200/5604.........4833/5300/4681.........4894/5400/6143.........4960/5500/6117.........4986/5600/6055.........5033/5700/5697.........5116/5800/5806.........5237/5900/5929.........5300/6000/6062.........5388/6100/6142.........5490/6200/6073.........5579/6300/6139.........5813/6400/6116.........6093/6500/5566.........6325/6600/5833.........6244/6700/6143.........6483/6800/5501.......6876\n",
        "6876 states, 3675639 transitions\n",
        ">>> 11:47:56\n",
        "\n",
        "Exploration t\n",
        "920930 states, 21574593 transitions\n",
        ">>> 1:04:53\n",
        "\n",
        "Complétion de t\n",
        "920931 states, 29469792 transitions\n",
        ">>> 18.334s\n",
        "\n",
        "Écriture de la sortie\n",
        ">>> 34:21\n",
        "```\n",
        "\n",
        "## Checking the validity of the result\n",
        "\n",
        "This section will validate the output of the C++ program, as explained\n",
        "in the paper. In order to write these predicates, one first needs to\n",
        "look at `Word Automata Library\\Dequitri.txt` to identify the different\n",
        "output values it may take."
      ],
      "id": "029a7ef7-03d6-444e-b0bc-ed93cc02aa0e"
    },
    {
      "cell_type": "code",
      "execution_count": 5,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "computed ~:1 states - 11ms\n",
            "Dequitri[i][j1][j2][k][0]=@-1:117 states - 24677ms\n",
            " Dequitri[i][j1][j2][k][0]=@0:195 states - 45744ms\n",
            "  (Dequitri[i][j1][j2][k][0]=@-1|Dequitri[i][j1][j2][k][0]=@0):230 states - 13ms\n",
            "   Dequitri[i][j1][j2][k][0]=@1:117 states - 25240ms\n",
            "    ((Dequitri[i][j1][j2][k][0]=@-1|Dequitri[i][j1][j2][k][0]=@0)|Dequitri[i][j1][j2][k][0]=@1):81 states - 7ms\n",
            "     (A i , j1 , j2 , k ((Dequitri[i][j1][j2][k][0]=@-1|Dequitri[i][j1][j2][k][0]=@0)|Dequitri[i][j1][j2][k][0]=@1)):1 states - 4ms\n",
            "Total computation time: 95701ms.\n",
            "____\n",
            "TRUE\n"
          ]
        }
      ],
      "source": [
        "eval init \"?msd_tri Ai,j1,j2,k Dequitri[i][j1][j2][k][0]=@-1 | Dequitri[i][j1][j2][k][0]=@0 | Dequitri[i][j1][j2][k][0]=@1\":"
      ],
      "id": "79be87c3"
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(feq_tri(i,j1,k))<=>feq_tri(i,j2,k))):307 states - 13ms\n",
            " Dequitri[i][j1][j2][k][0]=@0:195 states - 54561ms\n",
            "  ((feq_tri(i,j1,k))<=>feq_tri(i,j2,k)))<=>Dequitri[i][j1][j2][k][0]=@0):81 states - 10ms\n",
            "   (A i , j1 , j2 , k ((feq_tri(i,j1,k))<=>feq_tri(i,j2,k)))<=>Dequitri[i][j1][j2][k][0]=@0)):1 states - 3ms\n",
            "Total computation time: 54588ms.\n",
            "____\n",
            "TRUE\n",
            "\n",
            "~feq_tri(i,j2,k)):63 states - 1ms\n",
            " (feq_tri(i,j1,k))&~feq_tri(i,j2,k))):117 states - 1ms\n",
            "  Dequitri[i][j1][j2][k][0]=@1:117 states - 22209ms\n",
            "   ((feq_tri(i,j1,k))&~feq_tri(i,j2,k)))<=>Dequitri[i][j1][j2][k][0]=@1):81 states - 3ms\n",
            "    (A i , j1 , j2 , k ((feq_tri(i,j1,k))&~feq_tri(i,j2,k)))<=>Dequitri[i][j1][j2][k][0]=@1)):1 states - 4ms\n",
            "Total computation time: 22220ms.\n",
            "____\n",
            "TRUE\n",
            "\n",
            "~feq_tri(i,j1,k)):63 states - 1ms\n",
            " (~feq_tri(i,j1,k))&feq_tri(i,j2,k))):117 states - 1ms\n",
            "  Dequitri[i][j1][j2][k][0]=@-1:117 states - 22449ms\n",
            "   ((~feq_tri(i,j1,k))&feq_tri(i,j2,k)))<=>Dequitri[i][j1][j2][k][0]=@-1):81 states - 3ms\n",
            "    (A i , j1 , j2 , k ((~feq_tri(i,j1,k))&feq_tri(i,j2,k)))<=>Dequitri[i][j1][j2][k][0]=@-1)):1 states - 3ms\n",
            "Total computation time: 22458ms.\n",
            "____\n",
            "TRUE\n"
          ]
        }
      ],
      "source": [
        "eval initXX \"?msd_tri Ai,j1,j2,k ($feq_tri(i,j1,k) <=> $feq_tri(i,j2,k)) <=> Dequitri[i][j1][j2][k][0]=@0\":\n",
        "eval initTF \"?msd_tri Ai,j1,j2,k ($feq_tri(i,j1,k) & ~$feq_tri(i,j2,k)) <=> Dequitri[i][j1][j2][k][0]=@1\":\n",
        "eval initFT \"?msd_tri Ai,j1,j2,k (~$feq_tri(i,j1,k) & $feq_tri(i,j2,k)) <=> Dequitri[i][j1][j2][k][0]=@-1\":"
      ],
      "id": "08154750"
    },
    {
      "cell_type": "code",
      "execution_count": 7,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Dequitri[i][j1][j2][k][n]=@-2:86743 states - 25518ms\n",
            "computed ~:1 states - 15ms\n",
            "computed ~:2 states - 3ms\n",
            " Dequitri[i][j1][j2][k][(n+1)]=@-1:341181 states - 123933ms\n",
            "  (Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-1):34683 states - 4444ms\n",
            "   Dequitri[i][j1][j2][k][n]=@-1:330428 states - 46528ms\n",
            "    Dequitri[i][j1][j2][k][(n+1)]=@0:497910 states - 232857ms\n",
            "     (Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@0):93295 states - 16569ms\n",
            "      ((Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-1)|(Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@0)):88871 states - 14517ms\n",
            "       Dequitri[i][j1][j2][k][n]=@0:487964 states - 81593ms\n",
            "        Dequitri[i][j1][j2][k][(n+1)]=@1:341181 states - 88001ms\n",
            "         (Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@1):92881 states - 17325ms\n",
            "          (((Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-1)|(Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@0))|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@1)):83900 states - 16224ms\n",
            "           Dequitri[i][j1][j2][k][n]=@1:330428 states - 37884ms\n",
            "            Dequitri[i][j1][j2][k][(n+1)]=@2:91287 states - 23777ms\n",
            "             (Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@2):34913 states - 4524ms\n",
            "              ((((Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-1)|(Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@0))|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@1))|(Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@2)):55119 states - 10022ms\n",
            "Total computation time: 743818ms.\n",
            "\n",
            "Dequitri[i][j1][j2][k][n]=@-1:330428 states - 36328ms\n",
            " Dequitri[i][j1][j2][k][(n+1)]=@-2:91287 states - 60310ms\n",
            "  (Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-2):34913 states - 4798ms\n",
            "   Dequitri[i][j1][j2][k][n]=@0:487964 states - 93931ms\n",
            "    Dequitri[i][j1][j2][k][(n+1)]=@-1:341181 states - 97311ms\n",
            "     (Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@-1):92881 states - 18301ms\n",
            "      ((Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-2)|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@-1)):87840 states - 14259ms\n",
            "       Dequitri[i][j1][j2][k][n]=@1:330428 states - 40246ms\n",
            "        Dequitri[i][j1][j2][k][(n+1)]=@0:497910 states - 201316ms\n",
            "         (Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@0):93295 states - 16841ms\n",
            "          (((Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-2)|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@-1))|(Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@0)):82916 states - 16036ms\n",
            "           Dequitri[i][j1][j2][k][n]=@2:86743 states - 16135ms\n",
            "            Dequitri[i][j1][j2][k][(n+1)]=@1:341181 states - 92061ms\n",
            "             (Dequitri[i][j1][j2][k][n]=@2&Dequitri[i][j1][j2][k][(n+1)]=@1):34683 states - 4350ms\n",
            "              ((((Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-2)|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@-1))|(Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@0))|(Dequitri[i][j1][j2][k][n]=@2&Dequitri[i][j1][j2][k][(n+1)]=@1)):55119 states - 10479ms\n",
            "Total computation time: 722737ms.\n",
            "\n",
            "Dequitri[i][j1][j2][k][n]=@-2:86743 states - 38185ms\n",
            " Dequitri[i][j1][j2][k][(n+1)]=@-2:91287 states - 71148ms\n",
            "  (Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-2):86743 states - 5051ms\n",
            "   Dequitri[i][j1][j2][k][n]=@-1:330428 states - 58530ms\n",
            "    Dequitri[i][j1][j2][k][(n+1)]=@-1:341181 states - 134210ms\n",
            "     (Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-1):330428 states - 16959ms\n",
            "      ((Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-2)|(Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-1)):320932 states - 105668ms\n",
            "       Dequitri[i][j1][j2][k][n]=@0:487964 states - 134064ms\n",
            "        Dequitri[i][j1][j2][k][(n+1)]=@0:497910 states - 207042ms\n",
            "         (Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@0):490132 states - 40501ms\n",
            "          (((Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-2)|(Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-1))|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@0)):427622 states - 187007ms\n",
            "           Dequitri[i][j1][j2][k][n]=@1:330428 states - 38721ms\n",
            "            Dequitri[i][j1][j2][k][(n+1)]=@1:341181 states - 86796ms\n",
            "             (Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@1):330428 states - 15951ms\n",
            "              ((((Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-2)|(Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-1))|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@0))|(Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@1)):265382 states - 100400ms\n",
            "               Dequitri[i][j1][j2][k][n]=@2:86743 states - 16081ms\n",
            "                Dequitri[i][j1][j2][k][(n+1)]=@2:91287 states - 23937ms\n",
            "                 (Dequitri[i][j1][j2][k][n]=@2&Dequitri[i][j1][j2][k][(n+1)]=@2):86743 states - 2427ms\n",
            "                  (((((Dequitri[i][j1][j2][k][n]=@-2&Dequitri[i][j1][j2][k][(n+1)]=@-2)|(Dequitri[i][j1][j2][k][n]=@-1&Dequitri[i][j1][j2][k][(n+1)]=@-1))|(Dequitri[i][j1][j2][k][n]=@0&Dequitri[i][j1][j2][k][(n+1)]=@0))|(Dequitri[i][j1][j2][k][n]=@1&Dequitri[i][j1][j2][k][(n+1)]=@1))|(Dequitri[i][j1][j2][k][n]=@2&Dequitri[i][j1][j2][k][(n+1)]=@2)):113939 states - 43768ms\n",
            "Total computation time: 1326529ms.\n"
          ]
        }
      ],
      "source": [
        "def increase \"?msd_tri (Dequitri[i][j1][j2][k][n]=@-2 & Dequitri[i][j1][j2][k][n+1]=@-1) | (Dequitri[i][j1][j2][k][n]=@-1 & Dequitri[i][j1][j2][k][n+1]=@0) | (Dequitri[i][j1][j2][k][n]=@0 & Dequitri[i][j1][j2][k][n+1]=@1) | (Dequitri[i][j1][j2][k][n]=@1 & Dequitri[i][j1][j2][k][n+1]=@2)\":\n",
        "def decrease \"?msd_tri (Dequitri[i][j1][j2][k][n]=@-1 & Dequitri[i][j1][j2][k][n+1]=@-2) | (Dequitri[i][j1][j2][k][n]=@0 & Dequitri[i][j1][j2][k][n+1]=@-1) | (Dequitri[i][j1][j2][k][n]=@1 & Dequitri[i][j1][j2][k][n+1]=@0) | (Dequitri[i][j1][j2][k][n]=@2 & Dequitri[i][j1][j2][k][n+1]=@1)\":\n",
        "def constant \"?msd_tri (Dequitri[i][j1][j2][k][n]=@-2 & Dequitri[i][j1][j2][k][n+1]=@-2) | (Dequitri[i][j1][j2][k][n]=@-1 & Dequitri[i][j1][j2][k][n+1]=@-1) | (Dequitri[i][j1][j2][k][n]=@0 & Dequitri[i][j1][j2][k][n+1]=@0) | (Dequitri[i][j1][j2][k][n]=@1 & Dequitri[i][j1][j2][k][n+1]=@1) | (Dequitri[i][j1][j2][k][n]=@2 & Dequitri[i][j1][j2][k][n+1]=@2)\":"
      ],
      "id": "29ce53c8"
    },
    {
      "cell_type": "code",
      "execution_count": 8,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(constant(i,j1,j2,k,n))|increase(i,j1,j2,k,n))):63609 states - 14924ms\n",
            " ((constant(i,j1,j2,k,n))|increase(i,j1,j2,k,n)))|decrease(i,j1,j2,k,n))):243 states - 2914ms\n",
            "  (A i , j1 , j2 , k , n ((constant(i,j1,j2,k,n))|increase(i,j1,j2,k,n)))|decrease(i,j1,j2,k,n)))):1 states - 21ms\n",
            "Total computation time: 23305ms.\n",
            "____\n",
            "TRUE\n"
          ]
        }
      ],
      "source": [
        "eval nxt \"?msd_tri Ai,j1,j2,k,n $constant(i,j1,j2,k,n) | $increase(i,j1,j2,k,n) | $decrease(i,j1,j2,k,n)\":"
      ],
      "id": "ddc15620"
    },
    {
      "cell_type": "code",
      "execution_count": 9,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(feq_tri(i,((j1+n)+1),k))<=>feq_tri(i,((j2+n)+1),k))):113939 states - 75176ms\n",
            " ((feq_tri(i,((j1+n)+1),k))<=>feq_tri(i,((j2+n)+1),k)))<=>constant(i,j1,j2,k,n))):243 states - 5452ms\n",
            "  (A i , j1 , j2 , k , n ((feq_tri(i,((j1+n)+1),k))<=>feq_tri(i,((j2+n)+1),k)))<=>constant(i,j1,j2,k,n)))):1 states - 19ms\n",
            "Total computation time: 84460ms.\n",
            "____\n",
            "TRUE\n",
            "\n",
            "~feq_tri(i,((j2+n)+1),k)):2769 states - 101ms\n",
            " (feq_tri(i,((j1+n)+1),k))&~feq_tri(i,((j2+n)+1),k))):55119 states - 1878ms\n",
            "  ((feq_tri(i,((j1+n)+1),k))&~feq_tri(i,((j2+n)+1),k)))<=>increase(i,j1,j2,k,n))):243 states - 2416ms\n",
            "   (A i , j1 , j2 , k , n ((feq_tri(i,((j1+n)+1),k))&~feq_tri(i,((j2+n)+1),k)))<=>increase(i,j1,j2,k,n)))):1 states - 18ms\n",
            "Total computation time: 5498ms.\n",
            "____\n",
            "TRUE\n",
            "\n",
            "~feq_tri(i,((j1+n)+1),k)):2769 states - 101ms\n",
            " (~feq_tri(i,((j1+n)+1),k))&feq_tri(i,((j2+n)+1),k))):55119 states - 2021ms\n",
            "  ((~feq_tri(i,((j1+n)+1),k))&feq_tri(i,((j2+n)+1),k)))<=>decrease(i,j1,j2,k,n))):243 states - 2454ms\n",
            "   (A i , j1 , j2 , k , n ((~feq_tri(i,((j1+n)+1),k))&feq_tri(i,((j2+n)+1),k)))<=>decrease(i,j1,j2,k,n)))):1 states - 19ms\n",
            "Total computation time: 5744ms.\n",
            "____\n",
            "TRUE\n"
          ]
        }
      ],
      "source": [
        "eval nxtXX \"?msd_tri Ai,j1,j2,k,n ($feq_tri(i,j1+n+1,k) <=> $feq_tri(i,j2+n+1,k))  <=> $constant(i,j1,j2,k,n)\":\n",
        "eval nxtTF \"?msd_tri Ai,j1,j2,k,n ($feq_tri(i,j1+n+1,k) & ~$feq_tri(i,j2+n+1,k)) <=> $increase(i,j1,j2,k,n)\":\n",
        "eval nxtFT \"?msd_tri Ai,j1,j2,k,n (~$feq_tri(i,j1+n+1,k) & $feq_tri(i,j2+n+1,k)) <=> $decrease(i,j1,j2,k,n)\":"
      ],
      "id": "ca487c52"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "If every predicate evaluates to `TRUE`, it proves that the Tribonacci\n",
        "sequence is uniformly factor balanced.\n",
        "\n",
        "## Implementing Lemma 7\n",
        "\n",
        "This will capture the zeros."
      ],
      "id": "54ad0cbe-6ad1-4e7a-b48c-c7908b8bb234"
    },
    {
      "cell_type": "code",
      "execution_count": 10,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Dequitri[i][j1][j2][k][n]=@0:487964 states - 95574ms\n",
            "Total computation time: 95576ms.\n"
          ]
        }
      ],
      "source": [
        "def sametri \"?msd_tri Dequitri[i][j1][j2][k][n] = @0\":"
      ],
      "id": "b2ede227"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "## Implementing Lemma 8\n",
        "\n",
        "We can now derive the two-dimensional generalized abelian equivalence\n",
        "predicate and identify the first occurences."
      ],
      "id": "0822c4be-f6d6-4ae8-bc2f-5a5a12a18310"
    },
    {
      "cell_type": "code",
      "execution_count": 11,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(A i sametri(i,j1,j2,k,n))):5314 states - 2402642ms\n",
            "Total computation time: 2429080ms.\n"
          ]
        }
      ],
      "source": [
        "def abeqextri \"?msd_tri Ai $sametri(i,j1,j2,k,n)\":"
      ],
      "id": "ad738c5d"
    },
    {
      "cell_type": "code",
      "execution_count": 12,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "n<k:12 states - 0ms\n",
            " (n<k&feq_tri(i,j,n))):106 states - 1ms\n",
            "  n>=k:12 states - 0ms\n",
            "   (n>=k&feq_tri(i,j,(k-1)))):106 states - 0ms\n",
            "    ((n>=k&feq_tri(i,j,(k-1))))&abeqextri(i,j,k,(n-k)))):4869 states - 57ms\n",
            "     ((n<k&feq_tri(i,j,n)))|((n>=k&feq_tri(i,j,(k-1))))&abeqextri(i,j,k,(n-k))))):4879 states - 199ms\n",
            "Total computation time: 638ms.\n"
          ]
        }
      ],
      "source": [
        "def abeqtri \"?msd_tri (n<k & $feq_tri(i,j,n)) | (n>=k & $feq_tri(i,j,k-1) & $abeqextri(i,j,k,n-k))\":"
      ],
      "id": "87583878"
    },
    {
      "cell_type": "code",
      "execution_count": 13,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "k>0:4 states - 20ms\n",
            " j<i:12 states - 0ms\n",
            "  (j<i&abeqtri(i,j,k,n))):5017 states - 40ms\n",
            "   (E j (j<i&abeqtri(i,j,k,n)))):1817 states - 159ms\n",
            "    ~(E j (j<i&abeqtri(i,j,k,n)))):1927 states - 36ms\n",
            "     (k>0&~(E j (j<i&abeqtri(i,j,k,n))))):1859 states - 8ms\n",
            "Total computation time: 305ms.\n"
          ]
        }
      ],
      "source": [
        "def abfirsttri \"?msd_tri k>0 & ~Ej j<i & $abeqtri(i,j,k,n)\":"
      ],
      "id": "911d0abb"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "The C++ program `first2comp.cc` is used to derive a reduced linear\n",
        "representation. Here is the log of the computation:\n",
        "\n",
        "``` default\n",
        "* Chargement de abfirsttri.txt\n",
        "labelmap size: 8\n",
        ">>> 0.018s\n",
        "\n",
        "Comptage de s\n",
        "1859 states, 9924 transitions\n",
        "proj_map size: 4\n",
        ">>> 0.005s\n",
        "\n",
        "Réduction de s1\n",
        "[starting left_reduce with 96 threads]\n",
        ".........84/100/145.........133/200/224.........292/300/113....350\n",
        "[starting left_reduce with 96 threads]\n",
        ".........63/100/111.........193/200/44......264\n",
        "264 states, 23616 transitions\n",
        ">>> 17.446s\n",
        "```\n",
        "\n",
        "We prepare translations of the first occurences to compute discrete\n",
        "derivatives."
      ],
      "id": "5f9d5458-ae5b-4a38-9095-8bc30be9ce21"
    },
    {
      "cell_type": "code",
      "execution_count": 14,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total computation time: 36ms.\n"
          ]
        }
      ],
      "source": [
        "def abfirststri \"?msd_tri $abfirsttri(i,k+1,n)\":"
      ],
      "id": "edb31e59"
    },
    {
      "cell_type": "code",
      "execution_count": 15,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total computation time: 42ms.\n"
          ]
        }
      ],
      "source": [
        "def abfirstztri \"?msd_tri $abfirsttri(i,k,n+1)\":"
      ],
      "id": "4be94714"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "The C++ program `difffirst.cc` is used to derive an automatic\n",
        "representation for the first derivatives. Here is a log of the\n",
        "computation:\n",
        "\n",
        "``` default\n",
        "* Chargement de abfirststri\n",
        "labelmap size: 8\n",
        ">>> 0.016s\n",
        "\n",
        "Comptage de s1\n",
        "Lets do the fixpoint...\n",
        "1849 states, 9874 transitions\n",
        "proj_map size: 4\n",
        ">>> 0.007s\n",
        "\n",
        "Réduction de s1\n",
        "[starting left_reduce with 96 threads]\n",
        ".........32/100/128.........2/200/274.........296/300/95....348\n",
        "[starting left_reduce with 96 threads]\n",
        ".........58/100/161.........192/200/46......262\n",
        "262 states, 45716 transitions\n",
        ">>> 32.546s\n",
        "\n",
        "* Chargement de abfirsttri\n",
        "labelmap size: 8\n",
        ">>> 0.013s\n",
        "\n",
        "Comptage de s2\n",
        "Lets do the fixpoint...\n",
        "1859 states, 9924 transitions\n",
        "proj_map size: 4\n",
        ">>> 0.007s\n",
        "\n",
        "Réduction de s2\n",
        "[starting left_reduce with 96 threads]\n",
        ".........83/100/157.........112/200/217.........239/300/186....350\n",
        "[starting left_reduce with 96 threads]\n",
        ".........62/100/170.........188/200/38......264\n",
        "264 states, 25246 transitions\n",
        ">>> 18.094s\n",
        "\n",
        "Somme s=s1+s2\n",
        "526 states, 70962 transitions\n",
        ">>> 0.057s\n",
        "\n",
        "Réduction de s\n",
        "[starting left_reduce with 96 threads]\n",
        ".........36/100/281.........91/200/567.........125/300/860.........196/400/865.......474\n",
        "[starting left_reduce with 96 threads]\n",
        ".........82/100/74.........196/200/18.212\n",
        "212 states, 31974 transitions\n",
        ">>> 1:58\n",
        "\n",
        "Exploration t\n",
        "5663 states, 22615 transitions\n",
        ">>> 32.938s\n",
        "\n",
        "Complétion de t\n",
        "5664 states, 22656 transitions\n",
        ">>> 0.041s\n",
        "\n",
        "Écriture de la sortie\n",
        ">>> 0.027s\n",
        "```\n",
        "\n",
        "## Balancedness of Tribonacci\n",
        "\n",
        "First we isolate the quintuples that generates value 2."
      ],
      "id": "59b0ec95-2e7e-405c-bc94-41a6cb72a7d0"
    },
    {
      "cell_type": "code",
      "execution_count": 16,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Dequitri[i][j1][j2][k][n]=@2:86743 states - 14264ms\n",
            "Total computation time: 14264ms.\n",
            "\n",
            "computing to2tri(...)\n",
            " fixing leading zeros:86743 states\n",
            "  Determinizing: 86743 states\n",
            "    Progress: Added 100 states - 320 states left in queue - 420 reachable states - 2ms\n",
            "    Progress: Added 1000 states - 2101 states left in queue - 3101 reachable states - 42ms\n",
            "    Progress: Added 10000 states - 9120 states left in queue - 19120 reachable states - 76ms\n",
            "    Progress: Added 20000 states - 7478 states left in queue - 27478 reachable states - 126ms\n",
            "    Progress: Added 30000 states - 8536 states left in queue - 38536 reachable states - 166ms\n",
            "    Progress: Added 40000 states - 7763 states left in queue - 47763 reachable states - 209ms\n",
            "    Progress: Added 50000 states - 7879 states left in queue - 57879 reachable states - 254ms\n",
            "    Progress: Added 60000 states - 8354 states left in queue - 68354 reachable states - 294ms\n",
            "    Progress: Added 70000 states - 5092 states left in queue - 75092 reachable states - 332ms\n",
            "    Progress: Added 80000 states - 2193 states left in queue - 82193 reachable states - 377ms\n",
            "  Determinized: 86743 states - 441ms\n",
            "-----   Minimizing: 86743 states.\n",
            "   Determinizing: 86743 states\n",
            "     Progress: Added 100 states - 320 states left in queue - 420 reachable states - 0ms\n",
            "     Progress: Added 1000 states - 2101 states left in queue - 3101 reachable states - 3ms\n",
            "     Progress: Added 10000 states - 9120 states left in queue - 19120 reachable states - 35ms\n",
            "     Progress: Added 20000 states - 7478 states left in queue - 27478 reachable states - 83ms\n",
            "     Progress: Added 30000 states - 8536 states left in queue - 38536 reachable states - 120ms\n",
            "     Progress: Added 40000 states - 7763 states left in queue - 47763 reachable states - 159ms\n",
            "     Progress: Added 50000 states - 7879 states left in queue - 57879 reachable states - 199ms\n",
            "     Progress: Added 60000 states - 8354 states left in queue - 68354 reachable states - 234ms\n",
            "     Progress: Added 70000 states - 5092 states left in queue - 75092 reachable states - 268ms\n",
            "     Progress: Added 80000 states - 2193 states left in queue - 82193 reachable states - 306ms\n",
            "   Determinized: 86743 states - 338ms\n",
            "-----   Minimized:86743 states - 1526ms.\n",
            " fixed leading zeros:86743 states - 1987ms\n",
            "computed to2tri(i,j1,j2,k,n))\n",
            "computing quantifier E\n",
            " quantifying:86743 states\n",
            "-----   Minimizing: 86743 states.\n",
            "   Determinizing: 86743 states\n",
            "     Progress: Added 100 states - 197 states left in queue - 297 reachable states - 2ms\n",
            "     Progress: Added 1000 states - 2153 states left in queue - 3153 reachable states - 20ms\n",
            "     Progress: Added 10000 states - 12258 states left in queue - 22258 reachable states - 247ms\n",
            "     Progress: Added 20000 states - 18141 states left in queue - 38141 reachable states - 594ms\n",
            "     Progress: Added 30000 states - 23167 states left in queue - 53167 reachable states - 983ms\n",
            "     Progress: Added 40000 states - 31028 states left in queue - 71028 reachable states - 1555ms\n",
            "     Progress: Added 50000 states - 36072 states left in queue - 86072 reachable states - 2104ms\n",
            "     Progress: Added 60000 states - 43483 states left in queue - 103483 reachable states - 2834ms\n",
            "     Progress: Added 70000 states - 48166 states left in queue - 118166 reachable states - 3531ms\n",
            "     Progress: Added 80000 states - 51389 states left in queue - 131389 reachable states - 4149ms\n",
            "     Progress: Added 90000 states - 57627 states left in queue - 147627 reachable states - 4869ms\n",
            "     Progress: Added 100000 states - 61924 states left in queue - 161924 reachable states - 5593ms\n",
            "     Progress: Added 110000 states - 64314 states left in queue - 174314 reachable states - 6326ms\n",
            "     Progress: Added 120000 states - 65667 states left in queue - 185667 reachable states - 7029ms\n",
            "     Progress: Added 130000 states - 66527 states left in queue - 196527 reachable states - 7634ms\n",
            "     Progress: Added 140000 states - 69336 states left in queue - 209336 reachable states - 8625ms\n",
            "     Progress: Added 150000 states - 76638 states left in queue - 226638 reachable states - 9298ms\n",
            "     Progress: Added 160000 states - 79902 states left in queue - 239902 reachable states - 10120ms\n",
            "     Progress: Added 170000 states - 80527 states left in queue - 250527 reachable states - 10890ms\n",
            "     Progress: Added 180000 states - 79970 states left in queue - 259970 reachable states - 11673ms\n",
            "     Progress: Added 190000 states - 79166 states left in queue - 269166 reachable states - 12362ms\n",
            "     Progress: Added 200000 states - 80023 states left in queue - 280023 reachable states - 13102ms\n",
            "     Progress: Added 210000 states - 79641 states left in queue - 289641 reachable states - 13924ms\n",
            "     Progress: Added 220000 states - 87423 states left in queue - 307423 reachable states - 14678ms\n",
            "     Progress: Added 230000 states - 92157 states left in queue - 322157 reachable states - 15509ms\n",
            "     Progress: Added 240000 states - 92308 states left in queue - 332308 reachable states - 16334ms\n",
            "     Progress: Added 250000 states - 91654 states left in queue - 341654 reachable states - 17146ms\n",
            "     Progress: Added 260000 states - 90204 states left in queue - 350204 reachable states - 17967ms\n",
            "     Progress: Added 270000 states - 89087 states left in queue - 359087 reachable states - 18663ms\n",
            "     Progress: Added 280000 states - 89474 states left in queue - 369474 reachable states - 19432ms\n",
            "     Progress: Added 290000 states - 88365 states left in queue - 378365 reachable states - 20266ms\n",
            "     Progress: Added 300000 states - 90967 states left in queue - 390967 reachable states - 21039ms\n",
            "     Progress: Added 310000 states - 99226 states left in queue - 409226 reachable states - 22305ms\n",
            "     Progress: Added 320000 states - 100795 states left in queue - 420795 reachable states - 23154ms\n",
            "     Progress: Added 330000 states - 99549 states left in queue - 429549 reachable states - 24003ms\n",
            "     Progress: Added 340000 states - 98511 states left in queue - 438511 reachable states - 24851ms\n",
            "     Progress: Added 350000 states - 96513 states left in queue - 446513 reachable states - 25637ms\n",
            "     Progress: Added 360000 states - 96093 states left in queue - 456093 reachable states - 26303ms\n",
            "     Progress: Added 370000 states - 95126 states left in queue - 465126 reachable states - 27133ms\n",
            "     Progress: Added 380000 states - 94138 states left in queue - 474138 reachable states - 27949ms\n",
            "     Progress: Added 390000 states - 97125 states left in queue - 487125 reachable states - 28765ms\n",
            "     Progress: Added 400000 states - 103989 states left in queue - 503989 reachable states - 29655ms\n",
            "     Progress: Added 410000 states - 105629 states left in queue - 515629 reachable states - 30716ms\n",
            "     Progress: Added 420000 states - 107203 states left in queue - 527203 reachable states - 31536ms\n",
            "     Progress: Added 430000 states - 105242 states left in queue - 535242 reachable states - 32422ms\n",
            "     Progress: Added 440000 states - 103728 states left in queue - 543728 reachable states - 33290ms\n",
            "     Progress: Added 450000 states - 102332 states left in queue - 552332 reachable states - 34068ms\n",
            "     Progress: Added 460000 states - 102474 states left in queue - 562474 reachable states - 34734ms\n",
            "     Progress: Added 470000 states - 101091 states left in queue - 571091 reachable states - 35635ms\n",
            "     Progress: Added 480000 states - 105425 states left in queue - 585425 reachable states - 36471ms\n",
            "     Progress: Added 490000 states - 105495 states left in queue - 595495 reachable states - 37349ms\n",
            "     Progress: Added 500000 states - 111805 states left in queue - 611805 reachable states - 38262ms\n",
            "     Progress: Added 510000 states - 113262 states left in queue - 623262 reachable states - 39326ms\n",
            "     Progress: Added 520000 states - 115644 states left in queue - 635644 reachable states - 40310ms\n",
            "     Progress: Added 530000 states - 114648 states left in queue - 644648 reachable states - 41189ms\n",
            "     Progress: Added 540000 states - 112759 states left in queue - 652759 reachable states - 42067ms\n",
            "     Progress: Added 550000 states - 111209 states left in queue - 661209 reachable states - 42933ms\n",
            "     Progress: Added 560000 states - 112984 states left in queue - 672984 reachable states - 43630ms\n",
            "     Progress: Added 570000 states - 111624 states left in queue - 681624 reachable states - 44494ms\n",
            "     Progress: Added 580000 states - 114688 states left in queue - 694688 reachable states - 45350ms\n",
            "     Progress: Added 590000 states - 114956 states left in queue - 704956 reachable states - 46286ms\n",
            "     Progress: Added 600000 states - 118249 states left in queue - 718249 reachable states - 47242ms\n",
            "     Progress: Added 610000 states - 121453 states left in queue - 731453 reachable states - 48161ms\n",
            "     Progress: Added 620000 states - 123445 states left in queue - 743445 reachable states - 49232ms\n",
            "     Progress: Added 630000 states - 123770 states left in queue - 753770 reachable states - 50283ms\n",
            "     Progress: Added 640000 states - 125326 states left in queue - 765326 reachable states - 51159ms\n",
            "     Progress: Added 650000 states - 123721 states left in queue - 773721 reachable states - 52063ms\n",
            "     Progress: Added 660000 states - 122063 states left in queue - 782063 reachable states - 52912ms\n",
            "     Progress: Added 670000 states - 121858 states left in queue - 791858 reachable states - 54383ms\n",
            "     Progress: Added 680000 states - 120694 states left in queue - 800694 reachable states - 55320ms\n",
            "     Progress: Added 690000 states - 120829 states left in queue - 810829 reachable states - 56213ms\n",
            "     Progress: Added 700000 states - 124436 states left in queue - 824436 reachable states - 57187ms\n",
            "     Progress: Added 710000 states - 125925 states left in queue - 835925 reachable states - 58094ms\n",
            "     Progress: Added 720000 states - 126938 states left in queue - 846938 reachable states - 59121ms\n",
            "     Progress: Added 730000 states - 128745 states left in queue - 858745 reachable states - 60133ms\n",
            "     Progress: Added 740000 states - 129471 states left in queue - 869471 reachable states - 61190ms\n",
            "     Progress: Added 750000 states - 127820 states left in queue - 877820 reachable states - 62264ms\n",
            "     Progress: Added 760000 states - 131981 states left in queue - 891981 reachable states - 63250ms\n",
            "     Progress: Added 770000 states - 131032 states left in queue - 901032 reachable states - 64163ms\n",
            "     Progress: Added 780000 states - 129781 states left in queue - 909781 reachable states - 65041ms\n",
            "     Progress: Added 790000 states - 128541 states left in queue - 918541 reachable states - 65816ms\n",
            "     Progress: Added 800000 states - 127371 states left in queue - 927371 reachable states - 66712ms\n",
            "     Progress: Added 810000 states - 126531 states left in queue - 936531 reachable states - 67701ms\n",
            "     Progress: Added 820000 states - 130201 states left in queue - 950201 reachable states - 68745ms\n",
            "     Progress: Added 830000 states - 128626 states left in queue - 958626 reachable states - 69787ms\n",
            "     Progress: Added 840000 states - 131409 states left in queue - 971409 reachable states - 70790ms\n",
            "     Progress: Added 850000 states - 129864 states left in queue - 979864 reachable states - 71798ms\n",
            "     Progress: Added 860000 states - 132677 states left in queue - 992677 reachable states - 72727ms\n",
            "     Progress: Added 870000 states - 132129 states left in queue - 1002129 reachable states - 73808ms\n",
            "     Progress: Added 880000 states - 132682 states left in queue - 1012682 reachable states - 74869ms\n",
            "     Progress: Added 890000 states - 134781 states left in queue - 1024781 reachable states - 75953ms\n",
            "     Progress: Added 900000 states - 133506 states left in queue - 1033506 reachable states - 76881ms\n",
            "     Progress: Added 910000 states - 132240 states left in queue - 1042240 reachable states - 77756ms\n",
            "     Progress: Added 920000 states - 132009 states left in queue - 1052009 reachable states - 78549ms\n",
            "     Progress: Added 930000 states - 131821 states left in queue - 1061821 reachable states - 79469ms\n",
            "     Progress: Added 940000 states - 131452 states left in queue - 1071452 reachable states - 80546ms\n",
            "     Progress: Added 950000 states - 133604 states left in queue - 1083604 reachable states - 81546ms\n",
            "     Progress: Added 960000 states - 133122 states left in queue - 1093122 reachable states - 82526ms\n",
            "     Progress: Added 970000 states - 133513 states left in queue - 1103513 reachable states - 83546ms\n",
            "     Progress: Added 980000 states - 131992 states left in queue - 1111992 reachable states - 84564ms\n",
            "     Progress: Added 990000 states - 133202 states left in queue - 1123202 reachable states - 85546ms\n",
            "     Progress: Added 1000000 states - 132254 states left in queue - 1132254 reachable states - 86652ms\n",
            "     Progress: Added 1010000 states - 130838 states left in queue - 1140838 reachable states - 87823ms\n",
            "     Progress: Added 1020000 states - 132496 states left in queue - 1152496 reachable states - 88922ms\n",
            "     Progress: Added 1030000 states - 131463 states left in queue - 1161463 reachable states - 89870ms\n",
            "     Progress: Added 1040000 states - 129433 states left in queue - 1169433 reachable states - 90818ms\n",
            "     Progress: Added 1050000 states - 128951 states left in queue - 1178951 reachable states - 91656ms\n",
            "     Progress: Added 1060000 states - 127788 states left in queue - 1187788 reachable states - 92593ms\n",
            "     Progress: Added 1070000 states - 127065 states left in queue - 1197065 reachable states - 93587ms\n",
            "     Progress: Added 1080000 states - 130544 states left in queue - 1210544 reachable states - 94650ms\n",
            "     Progress: Added 1090000 states - 129197 states left in queue - 1219197 reachable states - 95748ms\n",
            "     Progress: Added 1100000 states - 130901 states left in queue - 1230901 reachable states - 96743ms\n",
            "     Progress: Added 1110000 states - 130159 states left in queue - 1240159 reachable states - 97768ms\n",
            "     Progress: Added 1120000 states - 132562 states left in queue - 1252562 reachable states - 98811ms\n",
            "     Progress: Added 1130000 states - 131140 states left in queue - 1261140 reachable states - 99870ms\n",
            "     Progress: Added 1140000 states - 129431 states left in queue - 1269431 reachable states - 101054ms\n",
            "     Progress: Added 1150000 states - 130887 states left in queue - 1280887 reachable states - 102128ms\n",
            "     Progress: Added 1160000 states - 129427 states left in queue - 1289427 reachable states - 103100ms\n",
            "     Progress: Added 1170000 states - 127571 states left in queue - 1297571 reachable states - 103999ms\n",
            "     Progress: Added 1180000 states - 126320 states left in queue - 1306320 reachable states - 104831ms\n",
            "     Progress: Added 1190000 states - 124650 states left in queue - 1314650 reachable states - 105750ms\n",
            "     Progress: Added 1200000 states - 124307 states left in queue - 1324307 reachable states - 106840ms\n",
            "     Progress: Added 1210000 states - 126222 states left in queue - 1336222 reachable states - 107959ms\n",
            "     Progress: Added 1220000 states - 125394 states left in queue - 1345394 reachable states - 109000ms\n",
            "     Progress: Added 1230000 states - 125544 states left in queue - 1355544 reachable states - 110144ms\n",
            "     Progress: Added 1240000 states - 125187 states left in queue - 1365187 reachable states - 111163ms\n",
            "     Progress: Added 1250000 states - 127413 states left in queue - 1377413 reachable states - 112210ms\n",
            "     Progress: Added 1260000 states - 126091 states left in queue - 1386091 reachable states - 113266ms\n",
            "     Progress: Added 1270000 states - 126449 states left in queue - 1396449 reachable states - 114409ms\n",
            "     Progress: Added 1280000 states - 126386 states left in queue - 1406386 reachable states - 115510ms\n",
            "     Progress: Added 1290000 states - 125087 states left in queue - 1415087 reachable states - 116523ms\n",
            "     Progress: Added 1300000 states - 123824 states left in queue - 1423824 reachable states - 117419ms\n",
            "     Progress: Added 1310000 states - 122854 states left in queue - 1432854 reachable states - 118413ms\n",
            "     Progress: Added 1320000 states - 121365 states left in queue - 1441365 reachable states - 119436ms\n",
            "     Progress: Added 1330000 states - 121876 states left in queue - 1451876 reachable states - 120541ms\n",
            "     Progress: Added 1340000 states - 120206 states left in queue - 1460206 reachable states - 121583ms\n",
            "     Progress: Added 1350000 states - 120414 states left in queue - 1470414 reachable states - 122676ms\n",
            "     Progress: Added 1360000 states - 118939 states left in queue - 1478939 reachable states - 123789ms\n",
            "     Progress: Added 1370000 states - 117220 states left in queue - 1487220 reachable states - 124892ms\n",
            "     Progress: Added 1380000 states - 118023 states left in queue - 1498023 reachable states - 126030ms\n",
            "     Progress: Added 1390000 states - 115916 states left in queue - 1505916 reachable states - 127102ms\n",
            "     Progress: Added 1400000 states - 117242 states left in queue - 1517242 reachable states - 128196ms\n",
            "     Progress: Added 1410000 states - 115689 states left in queue - 1525689 reachable states - 129273ms\n",
            "     Progress: Added 1420000 states - 114587 states left in queue - 1534587 reachable states - 130206ms\n",
            "     Progress: Added 1430000 states - 113614 states left in queue - 1543614 reachable states - 131095ms\n",
            "     Progress: Added 1440000 states - 111805 states left in queue - 1551805 reachable states - 132136ms\n",
            "     Progress: Added 1450000 states - 111961 states left in queue - 1561961 reachable states - 133293ms\n",
            "     Progress: Added 1460000 states - 110504 states left in queue - 1570504 reachable states - 134368ms\n",
            "     Progress: Added 1470000 states - 109487 states left in queue - 1579487 reachable states - 136899ms\n",
            "     Progress: Added 1480000 states - 107473 states left in queue - 1587473 reachable states - 137995ms\n",
            "     Progress: Added 1490000 states - 105713 states left in queue - 1595713 reachable states - 139015ms\n",
            "     Progress: Added 1500000 states - 104538 states left in queue - 1604538 reachable states - 140120ms\n",
            "     Progress: Added 1510000 states - 103274 states left in queue - 1613274 reachable states - 141255ms\n",
            "     Progress: Added 1520000 states - 103419 states left in queue - 1623419 reachable states - 142340ms\n",
            "     Progress: Added 1530000 states - 102092 states left in queue - 1632092 reachable states - 143370ms\n",
            "     Progress: Added 1540000 states - 101122 states left in queue - 1641122 reachable states - 144229ms\n",
            "     Progress: Added 1550000 states - 99451 states left in queue - 1649451 reachable states - 145195ms\n",
            "     Progress: Added 1560000 states - 98733 states left in queue - 1658733 reachable states - 146296ms\n",
            "     Progress: Added 1570000 states - 97275 states left in queue - 1667275 reachable states - 147417ms\n",
            "     Progress: Added 1580000 states - 95978 states left in queue - 1675978 reachable states - 148458ms\n",
            "     Progress: Added 1590000 states - 94561 states left in queue - 1684561 reachable states - 149468ms\n",
            "     Progress: Added 1600000 states - 93261 states left in queue - 1693261 reachable states - 150522ms\n",
            "     Progress: Added 1610000 states - 91609 states left in queue - 1701609 reachable states - 151683ms\n",
            "     Progress: Added 1620000 states - 91647 states left in queue - 1711647 reachable states - 152852ms\n",
            "     Progress: Added 1630000 states - 90428 states left in queue - 1720428 reachable states - 153975ms\n",
            "     Progress: Added 1640000 states - 88942 states left in queue - 1728942 reachable states - 154922ms\n",
            "     Progress: Added 1650000 states - 88008 states left in queue - 1738008 reachable states - 155887ms\n",
            "     Progress: Added 1660000 states - 87086 states left in queue - 1747086 reachable states - 156984ms\n",
            "     Progress: Added 1670000 states - 85950 states left in queue - 1755950 reachable states - 157999ms\n",
            "     Progress: Added 1680000 states - 85084 states left in queue - 1765084 reachable states - 159040ms\n",
            "     Progress: Added 1690000 states - 84124 states left in queue - 1774124 reachable states - 160061ms\n",
            "     Progress: Added 1700000 states - 82854 states left in queue - 1782854 reachable states - 161174ms\n",
            "     Progress: Added 1710000 states - 81792 states left in queue - 1791792 reachable states - 162335ms\n",
            "     Progress: Added 1720000 states - 80323 states left in queue - 1800323 reachable states - 163445ms\n",
            "     Progress: Added 1730000 states - 78752 states left in queue - 1808752 reachable states - 164363ms\n",
            "     Progress: Added 1740000 states - 76863 states left in queue - 1816863 reachable states - 165440ms\n",
            "     Progress: Added 1750000 states - 75384 states left in queue - 1825384 reachable states - 166547ms\n",
            "     Progress: Added 1760000 states - 74701 states left in queue - 1834701 reachable states - 167595ms\n",
            "     Progress: Added 1770000 states - 73586 states left in queue - 1843586 reachable states - 168706ms\n",
            "     Progress: Added 1780000 states - 71813 states left in queue - 1851813 reachable states - 169797ms\n",
            "     Progress: Added 1790000 states - 71218 states left in queue - 1861218 reachable states - 170927ms\n",
            "     Progress: Added 1800000 states - 69761 states left in queue - 1869761 reachable states - 171984ms\n",
            "     Progress: Added 1810000 states - 68214 states left in queue - 1878214 reachable states - 172869ms\n",
            "     Progress: Added 1820000 states - 66367 states left in queue - 1886367 reachable states - 173889ms\n",
            "     Progress: Added 1830000 states - 64095 states left in queue - 1894095 reachable states - 175062ms\n",
            "     Progress: Added 1840000 states - 62490 states left in queue - 1902490 reachable states - 176117ms\n",
            "     Progress: Added 1850000 states - 60819 states left in queue - 1910819 reachable states - 177210ms\n",
            "     Progress: Added 1860000 states - 59801 states left in queue - 1919801 reachable states - 178354ms\n",
            "     Progress: Added 1870000 states - 58424 states left in queue - 1928424 reachable states - 179480ms\n",
            "     Progress: Added 1880000 states - 57301 states left in queue - 1937301 reachable states - 180443ms\n",
            "     Progress: Added 1890000 states - 55613 states left in queue - 1945613 reachable states - 181560ms\n",
            "     Progress: Added 1900000 states - 53464 states left in queue - 1953464 reachable states - 182660ms\n",
            "     Progress: Added 1910000 states - 52275 states left in queue - 1962275 reachable states - 183751ms\n",
            "     Progress: Added 1920000 states - 50506 states left in queue - 1970506 reachable states - 184959ms\n",
            "     Progress: Added 1930000 states - 49149 states left in queue - 1979149 reachable states - 186107ms\n",
            "     Progress: Added 1940000 states - 47622 states left in queue - 1987622 reachable states - 187057ms\n",
            "     Progress: Added 1950000 states - 46612 states left in queue - 1996612 reachable states - 188130ms\n",
            "     Progress: Added 1960000 states - 45928 states left in queue - 2005928 reachable states - 189188ms\n",
            "     Progress: Added 1970000 states - 44608 states left in queue - 2014608 reachable states - 190309ms\n",
            "     Progress: Added 1980000 states - 43426 states left in queue - 2023426 reachable states - 191343ms\n",
            "     Progress: Added 1990000 states - 41615 states left in queue - 2031615 reachable states - 192340ms\n",
            "     Progress: Added 2000000 states - 40123 states left in queue - 2040123 reachable states - 193410ms\n",
            "     Progress: Added 2010000 states - 38755 states left in queue - 2048755 reachable states - 194469ms\n",
            "     Progress: Added 2020000 states - 37710 states left in queue - 2057710 reachable states - 195574ms\n",
            "     Progress: Added 2030000 states - 36540 states left in queue - 2066540 reachable states - 196543ms\n",
            "     Progress: Added 2040000 states - 34743 states left in queue - 2074743 reachable states - 197622ms\n",
            "     Progress: Added 2050000 states - 32903 states left in queue - 2082903 reachable states - 198686ms\n",
            "     Progress: Added 2060000 states - 31630 states left in queue - 2091630 reachable states - 199814ms\n",
            "     Progress: Added 2070000 states - 30016 states left in queue - 2100016 reachable states - 200881ms\n",
            "     Progress: Added 2080000 states - 29157 states left in queue - 2109157 reachable states - 201965ms\n",
            "     Progress: Added 2090000 states - 27928 states left in queue - 2117928 reachable states - 203192ms\n",
            "     Progress: Added 2100000 states - 26060 states left in queue - 2126060 reachable states - 204254ms\n",
            "     Progress: Added 2110000 states - 25094 states left in queue - 2135094 reachable states - 205360ms\n",
            "     Progress: Added 2120000 states - 24117 states left in queue - 2144117 reachable states - 206469ms\n",
            "     Progress: Added 2130000 states - 21979 states left in queue - 2151979 reachable states - 207590ms\n",
            "     Progress: Added 2140000 states - 20177 states left in queue - 2160177 reachable states - 208708ms\n",
            "     Progress: Added 2150000 states - 18397 states left in queue - 2168397 reachable states - 209797ms\n",
            "     Progress: Added 2160000 states - 17447 states left in queue - 2177447 reachable states - 210894ms\n",
            "     Progress: Added 2170000 states - 15850 states left in queue - 2185850 reachable states - 211965ms\n",
            "     Progress: Added 2180000 states - 14959 states left in queue - 2194959 reachable states - 213046ms\n",
            "     Progress: Added 2190000 states - 13118 states left in queue - 2203118 reachable states - 214096ms\n",
            "     Progress: Added 2200000 states - 11189 states left in queue - 2211189 reachable states - 215174ms\n",
            "     Progress: Added 2210000 states - 8868 states left in queue - 2218868 reachable states - 216221ms\n",
            "     Progress: Added 2220000 states - 6683 states left in queue - 2226683 reachable states - 217362ms\n",
            "     Progress: Added 2230000 states - 4378 states left in queue - 2234378 reachable states - 218452ms\n",
            "     Progress: Added 2240000 states - 1139 states left in queue - 2241139 reachable states - 219524ms\n",
            "   Determinized: 2241982 states - 220233ms\n",
            "-----   Minimized:1062 states - 231195ms.\n",
            " quantified:1062 states - 231431ms\n",
            " fixing leading zeros:1062 states\n",
            "  Determinizing: 1062 states\n",
            "    Progress: Added 100 states - 180 states left in queue - 280 reachable states - 2ms\n",
            "    Progress: Added 1000 states - 270 states left in queue - 1270 reachable states - 5ms\n",
            "  Determinized: 3336 states - 14ms\n",
            "-----   Minimizing: 3336 states.\n",
            "   Determinizing: 3336 states\n",
            "     Progress: Added 100 states - 180 states left in queue - 280 reachable states - 0ms\n",
            "     Progress: Added 1000 states - 270 states left in queue - 1270 reachable states - 3ms\n",
            "   Determinized: 3336 states - 7ms\n",
            "-----   Minimized:720 states - 13ms.\n",
            " fixed leading zeros:720 states - 27ms\n",
            "computed quantifier (E j1 , j2 to2tri(i,j1,j2,k,n)))\n",
            "(E j1 , j2 to2tri(i,j1,j2,k,n))):720 states - 231461ms\n",
            "Total computation time: 233449ms.\n"
          ]
        }
      ],
      "source": [
        "def to2tri \"?msd_tri Dequitri[i][j1][j2][k][n] = @2\":\n",
        "def tri2tri \"?msd_tri Ej1,j2 $to2tri(i,j1,j2,k,n)\"::"
      ],
      "id": "a96aa6cc"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "### Balancedness"
      ],
      "id": "fd06c661-749e-494b-b625-80c6e77bead9"
    },
    {
      "cell_type": "code",
      "execution_count": 17,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(E i , n tri2tri(i,k,n))):4 states - 6ms\n",
            "Total computation time: 10ms.\n"
          ]
        }
      ],
      "source": [
        "def bal2tri \"?msd_tri Ei,n $tri2tri(i,k,n)\":"
      ],
      "id": "01264573"
    },
    {
      "cell_type": "code",
      "execution_count": 18,
      "metadata": {},
      "outputs": [
        {
          "output_type": "display_data",
          "metadata": {},
          "data": {
            "text/html": [
              "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
              "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
              " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
              "<!-- Generated by graphviz version 12.2.1 (20241206.2353)\n",
              " -->\n",
              "<!-- Title: G Pages: 1 -->\n",
              "<svg width=\"346pt\" height=\"142pt\"\n",
              " viewBox=\"0.00 0.00 345.60 142.02\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
              "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 138.02)\">\n",
              "<title>G</title>\n",
              "<polygon fill=\"white\" stroke=\"none\" points=\"-4,4 -4,-138.02 341.6,-138.02 341.6,4 -4,4\"/>\n",
              "<text text-anchor=\"middle\" x=\"168.8\" y=\"-8.2\" font-family=\"Times,serif\" font-size=\"14.00\">(k): ?msd_tri Ei,n $tri2tri(i,k,n)</text>\n",
              "<!-- 0 -->\n",
              "<g id=\"node1\" class=\"node\">\n",
              "<title>0</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"58.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<text text-anchor=\"middle\" x=\"58.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">0</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;0 -->\n",
              "<g id=\"edge2\" class=\"edge\">\n",
              "<title>0&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M52.13,-94.26C50.81,-104.08 52.97,-113.22 58.6,-113.22 61.86,-113.22 63.95,-110.17 64.88,-105.69\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"68.38,-105.83 65.04,-95.77 61.38,-105.72 68.38,-105.83\"/>\n",
              "<text text-anchor=\"middle\" x=\"58.6\" y=\"-117.42\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 1 -->\n",
              "<g id=\"node2\" class=\"node\">\n",
              "<title>1</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"141.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"141.6\" cy=\"-77.22\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"141.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">1</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;1 -->\n",
              "<g id=\"edge3\" class=\"edge\">\n",
              "<title>0&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M76.78,-77.22C85.75,-77.22 97.05,-77.22 107.63,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"107.6,-80.72 117.6,-77.22 107.6,-73.72 107.6,-80.72\"/>\n",
              "<text text-anchor=\"middle\" x=\"98.1\" y=\"-81.42\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 2 -->\n",
              "<g id=\"node3\" class=\"node\">\n",
              "<title>2</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"315.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"315.6\" cy=\"-77.22\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"315.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">2</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;2 -->\n",
              "<g id=\"edge4\" class=\"edge\">\n",
              "<title>1&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M160.46,-89.02C172.83,-96.37 189.99,-105.03 206.6,-108.22 237.03,-114.08 247.53,-111.34 275.6,-98.22 279.01,-96.63 282.55,-94.87 286.04,-93.08\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"287.64,-96.19 294.84,-88.41 284.36,-90.01 287.64,-96.19\"/>\n",
              "<text text-anchor=\"middle\" x=\"228.6\" y=\"-115.35\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 3 -->\n",
              "<g id=\"node4\" class=\"node\">\n",
              "<title>3</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"228.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"228.6\" cy=\"-77.22\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"228.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">3</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;3 -->\n",
              "<g id=\"edge5\" class=\"edge\">\n",
              "<title>1&#45;&gt;3</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M164.05,-77.22C173.41,-77.22 184.6,-77.22 194.96,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"194.64,-80.72 204.64,-77.22 194.64,-73.72 194.64,-80.72\"/>\n",
              "<text text-anchor=\"middle\" x=\"185.1\" y=\"-81.42\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 2&#45;&gt;1 -->\n",
              "<g id=\"edge6\" class=\"edge\">\n",
              "<title>2&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M299.95,-61.87C287.93,-50.46 269.81,-35.81 250.6,-29.42 232.04,-23.26 225.16,-23.26 206.6,-29.42 191.44,-34.46 176.96,-44.64 165.62,-54.32\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"163.46,-51.56 158.38,-60.85 168.15,-56.76 163.46,-51.56\"/>\n",
              "<text text-anchor=\"middle\" x=\"228.6\" y=\"-33.62\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 2&#45;&gt;2 -->\n",
              "<g id=\"edge7\" class=\"edge\">\n",
              "<title>2&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M307.64,-98.21C306.66,-108.31 309.31,-117.22 315.6,-117.22 319.33,-117.22 321.78,-114.08 322.95,-109.42\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"326.43,-109.9 323.48,-99.73 319.44,-109.52 326.43,-109.9\"/>\n",
              "<text text-anchor=\"middle\" x=\"315.6\" y=\"-121.42\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 3&#45;&gt;2 -->\n",
              "<g id=\"edge8\" class=\"edge\">\n",
              "<title>3&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M251.05,-77.22C260.41,-77.22 271.6,-77.22 281.96,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"281.64,-80.72 291.64,-77.22 281.64,-73.72 281.64,-80.72\"/>\n",
              "<text text-anchor=\"middle\" x=\"272.1\" y=\"-81.42\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- qi -->\n",
              "<g id=\"node5\" class=\"node\">\n",
              "<title>qi</title>\n",
              "<ellipse fill=\"black\" stroke=\"black\" cx=\"1.8\" cy=\"-77.22\" rx=\"1.8\" ry=\"1.8\"/>\n",
              "</g>\n",
              "<!-- qi&#45;&gt;0 -->\n",
              "<g id=\"edge1\" class=\"edge\">\n",
              "<title>qi&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M3.75,-77.22C6.96,-77.22 17.8,-77.22 28.92,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"28.79,-80.72 38.79,-77.22 28.78,-73.72 28.79,-80.72\"/>\n",
              "</g>\n",
              "</g>\n",
              "</svg>"
            ]
          }
        }
      ],
      "source": [
        "%showme bal2tri"
      ],
      "id": "47f0d783"
    },
    {
      "cell_type": "code",
      "execution_count": 19,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "k>=1:4 states - 1ms\n",
            " (bal2tri(k))<=>k>=1):3 states - 0ms\n",
            "  (A k (bal2tri(k))<=>k>=1)):1 states - 0ms\n",
            "Total computation time: 1ms.\n",
            "____\n",
            "TRUE\n"
          ]
        }
      ],
      "source": [
        "eval allfrom \"?msd_tri Ak $bal2tri(k) <=> k>=1\":"
      ],
      "id": "e7cb2e71"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "### Total unbalancedness"
      ],
      "id": "f89b4ebb-6fcb-437e-b8e5-9028e4c53df8"
    },
    {
      "cell_type": "code",
      "execution_count": 20,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "(E n tri2tri(i,k,n))):12 states - 6ms\n",
            " (A i (E n tri2tri(i,k,n)))):4 states - 0ms\n",
            "Total computation time: 10ms.\n"
          ]
        }
      ],
      "source": [
        "def unb1tri \"?msd_tri Ai En $tri2tri(i,k,n)\":"
      ],
      "id": "f9b13b0b"
    },
    {
      "cell_type": "code",
      "execution_count": 21,
      "metadata": {},
      "outputs": [
        {
          "output_type": "display_data",
          "metadata": {},
          "data": {
            "text/html": [
              "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
              "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
              " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
              "<!-- Generated by graphviz version 12.2.1 (20241206.2353)\n",
              " -->\n",
              "<!-- Title: G Pages: 1 -->\n",
              "<svg width=\"346pt\" height=\"142pt\"\n",
              " viewBox=\"0.00 0.00 345.60 142.02\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
              "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 138.02)\">\n",
              "<title>G</title>\n",
              "<polygon fill=\"white\" stroke=\"none\" points=\"-4,4 -4,-138.02 341.6,-138.02 341.6,4 -4,4\"/>\n",
              "<text text-anchor=\"middle\" x=\"168.8\" y=\"-8.2\" font-family=\"Times,serif\" font-size=\"14.00\">(k): ?msd_tri Ai En $tri2tri(i,k,n)</text>\n",
              "<!-- 0 -->\n",
              "<g id=\"node1\" class=\"node\">\n",
              "<title>0</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"58.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<text text-anchor=\"middle\" x=\"58.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">0</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;0 -->\n",
              "<g id=\"edge2\" class=\"edge\">\n",
              "<title>0&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M52.13,-94.26C50.81,-104.08 52.97,-113.22 58.6,-113.22 61.86,-113.22 63.95,-110.17 64.88,-105.69\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"68.38,-105.83 65.04,-95.77 61.38,-105.72 68.38,-105.83\"/>\n",
              "<text text-anchor=\"middle\" x=\"58.6\" y=\"-117.42\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 1 -->\n",
              "<g id=\"node2\" class=\"node\">\n",
              "<title>1</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"141.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"141.6\" cy=\"-77.22\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"141.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">1</text>\n",
              "</g>\n",
              "<!-- 0&#45;&gt;1 -->\n",
              "<g id=\"edge3\" class=\"edge\">\n",
              "<title>0&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M76.78,-77.22C85.75,-77.22 97.05,-77.22 107.63,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"107.6,-80.72 117.6,-77.22 107.6,-73.72 107.6,-80.72\"/>\n",
              "<text text-anchor=\"middle\" x=\"98.1\" y=\"-81.42\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 2 -->\n",
              "<g id=\"node3\" class=\"node\">\n",
              "<title>2</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"315.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"315.6\" cy=\"-77.22\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"315.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">2</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;2 -->\n",
              "<g id=\"edge4\" class=\"edge\">\n",
              "<title>1&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M160.46,-89.02C172.83,-96.37 189.99,-105.03 206.6,-108.22 237.03,-114.08 247.53,-111.34 275.6,-98.22 279.01,-96.63 282.55,-94.87 286.04,-93.08\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"287.64,-96.19 294.84,-88.41 284.36,-90.01 287.64,-96.19\"/>\n",
              "<text text-anchor=\"middle\" x=\"228.6\" y=\"-115.35\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 3 -->\n",
              "<g id=\"node4\" class=\"node\">\n",
              "<title>3</title>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"228.6\" cy=\"-77.22\" rx=\"18\" ry=\"18\"/>\n",
              "<ellipse fill=\"none\" stroke=\"black\" cx=\"228.6\" cy=\"-77.22\" rx=\"22\" ry=\"22\"/>\n",
              "<text text-anchor=\"middle\" x=\"228.6\" y=\"-73.62\" font-family=\"Times,serif\" font-size=\"12.00\">3</text>\n",
              "</g>\n",
              "<!-- 1&#45;&gt;3 -->\n",
              "<g id=\"edge5\" class=\"edge\">\n",
              "<title>1&#45;&gt;3</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M164.05,-77.22C173.41,-77.22 184.6,-77.22 194.96,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"194.64,-80.72 204.64,-77.22 194.64,-73.72 194.64,-80.72\"/>\n",
              "<text text-anchor=\"middle\" x=\"185.1\" y=\"-81.42\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 2&#45;&gt;1 -->\n",
              "<g id=\"edge6\" class=\"edge\">\n",
              "<title>2&#45;&gt;1</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M299.95,-61.87C287.93,-50.46 269.81,-35.81 250.6,-29.42 232.04,-23.26 225.16,-23.26 206.6,-29.42 191.44,-34.46 176.96,-44.64 165.62,-54.32\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"163.46,-51.56 158.38,-60.85 168.15,-56.76 163.46,-51.56\"/>\n",
              "<text text-anchor=\"middle\" x=\"228.6\" y=\"-33.62\" font-family=\"Times,serif\" font-size=\"14.00\">1</text>\n",
              "</g>\n",
              "<!-- 2&#45;&gt;2 -->\n",
              "<g id=\"edge7\" class=\"edge\">\n",
              "<title>2&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M307.64,-98.21C306.66,-108.31 309.31,-117.22 315.6,-117.22 319.33,-117.22 321.78,-114.08 322.95,-109.42\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"326.43,-109.9 323.48,-99.73 319.44,-109.52 326.43,-109.9\"/>\n",
              "<text text-anchor=\"middle\" x=\"315.6\" y=\"-121.42\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- 3&#45;&gt;2 -->\n",
              "<g id=\"edge8\" class=\"edge\">\n",
              "<title>3&#45;&gt;2</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M251.05,-77.22C260.41,-77.22 271.6,-77.22 281.96,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"281.64,-80.72 291.64,-77.22 281.64,-73.72 281.64,-80.72\"/>\n",
              "<text text-anchor=\"middle\" x=\"272.1\" y=\"-81.42\" font-family=\"Times,serif\" font-size=\"14.00\">0</text>\n",
              "</g>\n",
              "<!-- qi -->\n",
              "<g id=\"node5\" class=\"node\">\n",
              "<title>qi</title>\n",
              "<ellipse fill=\"black\" stroke=\"black\" cx=\"1.8\" cy=\"-77.22\" rx=\"1.8\" ry=\"1.8\"/>\n",
              "</g>\n",
              "<!-- qi&#45;&gt;0 -->\n",
              "<g id=\"edge1\" class=\"edge\">\n",
              "<title>qi&#45;&gt;0</title>\n",
              "<path fill=\"none\" stroke=\"black\" d=\"M3.75,-77.22C6.96,-77.22 17.8,-77.22 28.92,-77.22\"/>\n",
              "<polygon fill=\"black\" stroke=\"black\" points=\"28.79,-80.72 38.79,-77.22 28.78,-73.72 28.79,-80.72\"/>\n",
              "</g>\n",
              "</g>\n",
              "</svg>"
            ]
          }
        }
      ],
      "source": [
        "%showme unb1tri"
      ],
      "id": "fbe5ce7e"
    },
    {
      "cell_type": "code",
      "execution_count": 22,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "k>=1:4 states - 0ms\n",
            " (unb1tri(k))<=>k>=1):3 states - 0ms\n",
            "  (A k (unb1tri(k))<=>k>=1)):1 states - 1ms\n",
            "Total computation time: 2ms.\n",
            "____\n",
            "TRUE\n"
          ]
        }
      ],
      "source": [
        "eval allfrom \"?msd_tri Ak $unb1tri(k) <=> k>=1\":"
      ],
      "id": "912b30cd"
    },
    {
      "cell_type": "markdown",
      "metadata": {},
      "source": [
        "## Let’s wrap it up!\n",
        "\n",
        "We collect various artefact that you will be able to download from the\n",
        "HTML version of this notebook."
      ],
      "id": "32f0ee1e-d71b-4cc9-bd73-760f4ccb2bee"
    },
    {
      "cell_type": "code",
      "execution_count": 23,
      "metadata": {},
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Custom Bases/msd_tri_addition.txt\n",
            "\n",
            "\n",
            "Custom Bases/msd_tri.txt\n",
            "\n",
            "\n",
            "Automata Library/abeqextri.txt\n",
            "\n",
            "\n",
            "Automata Library/abeqtri.txt\n",
            "\n",
            "\n",
            "Automata Library/abfirststri.txt\n",
            "\n",
            "\n",
            "Automata Library/abfirsttri.txt\n",
            "\n",
            "\n",
            "Automata Library/abfirstztri.txt\n",
            "\n",
            "\n",
            "Automata Library/feq_tri.txt\n",
            "\n",
            "\n",
            "Automata Library/occ_tri.txt\n",
            "\n",
            "\n",
            "Automata Library/sametri.txt\n",
            "\n",
            "\n",
            "Automata Library/tri2tri.txt\n",
            "\n",
            "\n",
            "Word Automata Library/Dequitri.txt\n",
            "\n",
            "\n",
            "Word Automata Library/Diffabeqtri.txt\n",
            "\n",
            "\n",
            "Word Automata Library/Diffzabeqtri.txt\n",
            "\n",
            "\n",
            "Word Automata Library/Tri.txt\n",
            "\n",
            "\n",
            "abcomp_tri.txt\n",
            "\n",
            "matri.sage\n"
          ]
        }
      ],
      "source": [
        "%%shell\n",
        "cd $WALNUT_HOME\n",
        "cat << EOF | tr '\\n' '\\0' | tar cvJf /tmp/tribo.tar.xz --null -T -\n",
        "Custom Bases/msd_tri_addition.txt\n",
        "Custom Bases/msd_tri.txt\n",
        "Automata Library/abeqextri.txt\n",
        "Automata Library/abeqtri.txt\n",
        "Automata Library/abfirststri.txt\n",
        "Automata Library/abfirsttri.txt\n",
        "Automata Library/abfirstztri.txt\n",
        "Automata Library/feq_tri.txt\n",
        "Automata Library/occ_tri.txt\n",
        "Automata Library/sametri.txt\n",
        "Automata Library/tri2tri.txt\n",
        "Word Automata Library/Dequitri.txt\n",
        "Word Automata Library/Diffabeqtri.txt\n",
        "Word Automata Library/Diffzabeqtri.txt\n",
        "Word Automata Library/Tri.txt\n",
        "abcomp_tri.txt\n",
        "matri.sage\n",
        "EOF"
      ],
      "id": "2db6dc78"
    }
  ],
  "nbformat": 4,
  "nbformat_minor": 5,
  "metadata": {
    "kernelspec": {
      "name": "walnut",
      "display_name": "Walnut",
      "language": "walnut",
      "path": "/home/ollinger/.cache/uv/archive-v0/86JwnmcVZTDENWCpBsFpX/share/jupyter/kernels/walnut"
    },
    "language_info": {
      "name": "walnut",
      "codemirror_mode": "null",
      "file_extension": ".walnut",
      "language": "walnut",
      "mimetype": "text/x-walnut",
      "version": "0.3.2"
    }
  }
}
